Page Segmentation using Visual Adjacency Analysis

Page segmentation is a web page analysis process that divides a page into cohesive segments, such as sidebars, headers, and footers. Current page segmentation approaches use either the DOM, textual content, or rendering style information of the page. However, these approaches have a number of drawbacks, such as a large number of parameters and rigid assumptions about the page, which negatively impact their segmentation accuracy. We propose a novel page segmentation approach based on visual analysis of localized adjacency regions. It combines DOM attributes and visual analysis to build features of a given page and guide an unsupervised clustering. We evaluate our approach on 35 real-world web pages, and examine the effectiveness and efficiency of segmentation. The results show that, compared with state-of-the-art, our approach achieves an average of 156% increase in precision and 249% improvement in F-measure.

==> figures/lawsuits-plot.py <==
import numpy as np
# from matplotlib import rcParams
# rcParams['font.family'] = 'serif'
# rcParams['font.serif'] = 'Times New Roman' 
import matplotlib.pyplot as plt
import ntpath
import os

data = {'2015': 57, '2016': 262, '2017': 814, '2018': 2258}

plt.rcParams.update({'font.family': 'serif',
                            'font.serif': 'Times New Roman',
                            'font.size': 9})


plt.figure(figsize=(4, 3.3))
y = list(data.values())
x = np.arange(len(y))
ax = plt.gca()
ax.yaxis.grid(color='#AAAAAA', linestyle='dotted')
ax.set_axisbelow(True)
plt.bar(x, y, width=0.6, color='#1a334d')
plt.xticks(x, list(data.keys()))
plt.ylabel("Number of lawsuits", {'fontsize': 10})

# Plot numbers on top of bars

rects = ax.patches
labels = list(data.values())
for rect, label in zip(rects, labels):
    height = rect.get_height()
    ax.text(rect.get_x() + rect.get_width() / 2, height + 5, label,
            size='small', weight='light', ha='center', va='bottom')

plt.savefig('%s.%s'%(os.path.splitext(ntpath.basename(__file__))[0],'pdf'),bbox_inches='tight')


==> figures/population-plot.py <==
import numpy as np
# from matplotlib import rcParams
# rcParams['font.family'] = 'serif'
# rcParams['font.serif'] = 'Times New Roman' 
import matplotlib.pyplot as plt
import ntpath
import os

data = {'Population of Sweden': 9995000,
        'Population of Canada': 36710000,
        'Population of Italy': 60590000,
        'Population of Germany': 82790000,
        'Individuals with accessibility impairments, European Union': 27841024,
        'Individuals with accessibility impairments, United States': 69601317}

plt.rcParams.update({'font.family': 'serif',
                            'font.serif': 'Times New Roman',
                            'font.size': 9})


SMALL_SIZE = 8
MEDIUM_SIZE = 10
BIGGER_SIZE = 12

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=SMALL_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)  # fontsize of the figure title


plt.figure(figsize=(3.75, 2.5))
y = list(data.values())
x = np.arange(len(y))
ax = plt.gca()
ax.get_yaxis().set_visible(False)
ax.xaxis.grid(color='#AAAAAA', linestyle='dotted')
ax.set_axisbelow(True)
plt.ylim(bottom=-0.5, top=len(x)-0.5)
plt.barh(x, y, height=-0.4, align='edge', zorder=10, color=['#1a334d', '#1a334d', '#1a334d', '#1a334d',
                                                            '#99b3cc', '#99b3cc'])
locs, labels = plt.xticks()
plt.xticks(locs, ['', '20', '40', '60', '80'])
plt.xlabel("Millions of people", {'fontsize': 8.5})

# plt.xticks(x, list(data.keys()))
# plt.ylabel("Number of lawsuits", {'fontsize': 10})

# Plot numbers on top of bars

# set zorder so annotated filled text boxes are behind the axis
for k, spine in ax.spines.items():  #ax.spines is a dictionary
    spine.set_zorder(10)

rects = ax.patches
labels = list(data.keys())
for rect, label in zip(rects, labels):
    yoffset = 0.01
    xoffset = 0.5
    ax.text(rect.get_x() + xoffset, rect.get_y() + yoffset, ' '+label, fontsize=7.5, bbox=dict(facecolor='white', zorder=1, linewidth=0),
            weight='light', ha='left', va='bottom')    

plt.savefig('%s.%s'%(os.path.splitext(ntpath.basename(__file__))[0],'pdf'),bbox_inches='tight')

